Evolutionary Foundation for Heterogeneity in Risk Aversion

We examine the evolutionary basis for risk aversion with respect to aggregate risk. We study populations in which agents face choices between alternatives with different levels of aggregate risk. We show that the choices that maximize the long-run growth rate are induced by a heterogeneous population in which the least and most risk-averse agents are indifferent between facing an aggregate risk and obtaining its linear and harmonic mean for sure, respectively. Moreover, approximately optimal behavior can be induced by a simple distribution according to which all agents have constant relative risk aversion, and the coefficient of relative risk aversion is uniformly distributed between zero and two.

==> Evolutionary Foundation for Heterogeneity in Risk Aversion - Supplementary material/AnalyzeFile.jl <==
import JLD2;
import StatsBase;

function AnalyzeFile(;	fileNameInput::String,
						fileNameOutput::String = "$fileNameInput.Analysis.JLD2",
						numOfSegments::Vector{Int} = collect(1:5))::String

	printstyled("AnalyzeFile($fileNameInput, $fileNameOutput, $numOfSegments)\n"; color = :green, bold =true);

######### Inner function: AnalyzeSegment ##########
	function AnalyzeSegment(
				numOfSegments::Int,
				segmentIndx::Int)::Matrix{Float64}

		printstyled("\tAnalyzeSegment($numOfSegments, $segmentIndx) - ";
			color = :green, bold =true);

		CurFilter::BitVector = [];
		if(numOfSegments == 0)
			CurFilter = trues(size(ACCalpha,2));
		else
			CurFilter = (
				(PQR_mlh_AMHM[4,:] .>
						(1- segmentIndx/numOfSegments) .*  PQR_mlh_AMHM[7,:] +
						segmentIndx/numOfSegments .* PQR_mlh_AMHM[8,:])
				.&
				(PQR_mlh_AMHM[4,:] .<
						(1-(segmentIndx-1)/numOfSegments) .*  PQR_mlh_AMHM[7,:] +
						(segmentIndx-1)/numOfSegments .* PQR_mlh_AMHM[8,:])
				);
		end
		numGenerations::Int = sum(CurFilter);
		println("$numGenerations generations - ", Dates.format(Dates.now(), "dd-mm-yy--HHMMSS"));

		output = Matrix{Float64}(undef, 16, 3);
			@assert(size(output,2) == size(colLabels,1));
		for i::Int in 1:16
			output[i,1] = StatsBase.mean(ACCalpha[i,CurFilter]);
			output[i,2] = StatsBase.geomean(ACCgrowthRate[i,CurFilter]);
		end

		for i::Int in 1:16
			output[i,3] = output[i,2] / output[1,2];
		end

		suffix::String = (numOfSegments == 0 ? "" :
			"  -  $(segmentIndx)_$(numOfSegments)");

		fileOUT["table$suffix"] = output;
		fileOUT["numGenerations$suffix"] = sum(CurFilter);
		fileOUT["_filter$suffix"] = CurFilter;

		return(output);
	end
######### End of AnalyzeSegment ##########

	fileIN = JLD2.jldopen(fileNameInput, "r");

	rowLabels::Vector{String} = [
		"alphaStar"				#1
		"1a: Always risky"		#2
		"1b: Always safe"
		"1c: CRRA(0)"
		"1d: CRRA(1)"
		"1e: CRRA(2)"
		"2a (a) Uniform"		#7
		"2a (b) Unimodal"
		"2a (c) Bimodal"
		"2a (d) Pos-skewed"
		"2a (e) Neg-Skewed"
		"2b (a) Uniform"		#12
		"2b (b) Unimodal"
		"2b (c) Bimoal"
		"2b (d) Pos-Skewed"
		"2b (e) Neg-Skewed"		#16
	];
	numRowLabels::Int = size(rowLabels,1);

	ACCalpha::Matrix{Float64} = fileIN["ACCalpha"];
		@assert(size(ACCalpha) ==
			(numRowLabels, size(ACCalpha,2)),
			(size(ACCalpha), size(ACCalpha,2)));
	ACCgrowthRate::Matrix{Float64} = fileIN["ACCgrowthRate"];
		@assert(size(ACCgrowthRate) ==
			(numRowLabels, size(ACCalpha,2)),
			(size(ACCgrowthRate), size(ACCalpha,2)));

	#= labels::Vector{String} = [
		p, q, r
		mu, yLow, yHigh,	l
		AM, HM]; =#
	PQR_mlh_AMHM::Matrix{Float64} = fileIN["PQR_mlh_AMHM"];
		@assert(size(PQR_mlh_AMHM) == (8, size(ACCalpha,2)),
			(size(PQR_mlh_AMHM), size(ACCalpha,2)));
	JLD2.close(fileIN);

	fileOUT = JLD2.jldopen(fileNameOutput, "w");
	colLabels::Vector{String} = [
		"AM_alpha"
		"GM"
		"GMratio"
	];

	AnalyzeSegment(0,0);

	for numOfSegmentsCUR::Int in numOfSegments
	for indx::Int = 1:numOfSegmentsCUR
		AnalyzeSegment(numOfSegmentsCUR,indx);
	end
	end

	JLD2.close(fileOUT)
	return(fileNameOutput);
end

==> Evolutionary Foundation for Heterogeneity in Risk Aversion - Supplementary material/Main.jl <==
OUTPUT_DIR = "f:/GenerateOutputFiles";
NUM_OF_GENERATIONS_PER_SIMULATION_RUN = 1000;
NUM_OF_SIMULATION_RUNS = 10;

using Printf;
import Dates, Glob, JLD2;

include("RunSimulation.jl");
	for i::Int = 1:NUM_OF_SIMULATION_RUNS
		timeStamp = Dates.format(Dates.now(), "dd-mm-yy--HHMMSS");
		printstyled(string("\t$i A) N=$NUM_OF_GENERATIONS_PER_SIMULATION_RUN - ",
				Dates.format(Dates.now(), "dd-mm-yy HH:MM:SS"),
				"\n"), color = :green, bold = true);

		RunSimulation_Scenario1(
			numOfGenerations	= NUM_OF_GENERATIONS_PER_SIMULATION_RUN,
			outputFileName 	= string(
				"$OUTPUT_DIR/DataGenerate",
				"-1509_",
				Dates.format(Dates.now(), "dd-mm-yy--HHMMSS"),
				"_N=$(NUM_OF_GENERATIONS_PER_SIMULATION_RUN).JLD2"));
		printstyled(string("\t$i B) N=$NUM_OF_GENERATIONS_PER_SIMULATION_RUN - ",
				Dates.format(Dates.now(), "dd-mm-yy HH:MM:SS"),
				"\n"), color = :cyan, bold = true);

		RunSimulation_Scenario2(
			numOfGenerations	= NUM_OF_GENERATIONS_PER_SIMULATION_RUN,
			outputFileName 	= string(
				"$OUTPUT_DIR/DataGenerate",
				"-2209_",
				Dates.format(Dates.now(), "dd-mm-yy--HHMMSS"),
				"_N=$(NUM_OF_GENERATIONS_PER_SIMULATION_RUN).JLD2"));
		printstyled(string("\t$i C) N=$NUM_OF_GENERATIONS_PER_SIMULATION_RUN - ",
				Dates.format(Dates.now(), "dd-mm-yy HH:MM:SS"),
				"\n"), color = :light_yellow, bold = false);
	end


include("MergeSimulationFiles.jl");
	fileListScenario1 =
		Glob.glob(Glob.glob"DataGenerate-1509*N=*.JLD2", OUTPUT_DIR);
	fileListScenario2 =
		Glob.glob(Glob.glob"DataGenerate-2209*N=*.JLD2", OUTPUT_DIR);
	fileNameMergeScenario1 = MergeSimulationFiles(
		fileListScenario1,
		string("$OUTPUT_DIR/DataMerge",
					"-1509_",
					Dates.format(Dates.now(), "dd-mm-yy--HHMMSS"),
				".JLD2"));
	fileNameMergeScenario2 = MergeSimulationFiles(
		fileListScenario2,
		string("$OUTPUT_DIR/DataMerge",
					"-2209_",
					Dates.format(Dates.now(), "dd-mm-yy--HHMMSS"),
				".JLD2"));



include("AnalyzeFile.jl");
include("PresentAnalysis.jl");
	analysisFileName = AnalyzeFile(
		fileNameInput = fileNameMergeScenario1);
	PresentAnalysis(analysisFileName);

	analysisFileName = AnalyzeFile(
		fileNameInput = fileNameMergeScenario2);
	PresentAnalysis(analysisFileName);

==> Evolutionary Foundation for Heterogeneity in Risk Aversion - Supplementary material/MergeSimulationFiles.jl <==
import JLD2;
import StatsBase;

function MergeSimulationFiles(
		fileList::Vector{String},
		outputFileName::String)::String

	PQR::Matrix{Float64} = zeros(3,0);
	ACCalpha::Matrix{Float64} = zeros(16,0);
	ACCgrowthRate::Matrix{Float64} = zeros(16,0);

	for fileName in fileList
		printstyled("Merge: $(fileName)\n", color = 220);
		fileIn = JLD2.jldopen(fileName, "r");
		@assert(size(keys(fileIn),1) == 1, fileIn);

		data::Vector{Matrix{Float64}} = fileIn["data"];
		PQR = hcat(PQR,
			[vcat(entry[2,1], entry[3,1], entry[3,2]) for entry in data]...);
		ACCalpha = hcat(ACCalpha,
			[entry[4:end,1] for entry in data]...);
		ACCgrowthRate = hcat(ACCgrowthRate,
			[entry[4:end,2] for entry in data]...);
		JLD2.close(fileIn);
	end

	#Calculating mu, l, h, AM, & HM
	PQR_mlh_AMHM::Matrix{Float64} = vcat(
		PQR,

		ones(1,size(PQR,2)),
		PQR[2:2,:],
		1 ./ PQR[3:3,:],

		  (1 .- PQR[1:1,:]) .* PQR[2:2,:] + PQR[1:1,:] ./ PQR[3:3,:]  ,
		( (1 .- PQR[1:1,:]) ./ PQR[2:2,:] + PQR[1:1,:] .* PQR[3:3,:] ).^(-1)
	);

	outputFile = JLD2.jldopen(outputFileName, "w");
	write(outputFile, "ACCalpha", ACCalpha);
	write(outputFile, "ACCgrowthRate", ACCgrowthRate);
	write(outputFile, "PQR_mlh_AMHM", PQR_mlh_AMHM);
	JLD2.close(outputFile);
	return outputFileName;
end

==> Evolutionary Foundation for Heterogeneity in Risk Aversion - Supplementary material/PresentAnalysis.jl <==
import JLD2;

function PresentAnalysis(	fileName::String)::Nothing
	printstyled("PresentAnalysis($fileName)\n"; color = :green, bold =true);
	file = JLD2.jldopen(fileName,"r");

	for key in filter(key -> occursin(r"^table", key), keys(file))
		tabular::Matrix{Float64} = file[key];
		numGenerations::Int = file[replace(key, r"^table" => "numGenerations")];
		CurFilter::BitVector = file[replace(key, r"^table" => "_filter")];

		printstyled("-- $key -- Summary of results of simulation runs ($numGenerations generations).\n"; color = :red, bold =true);

		@assert(size(tabular) == (16,3), size(tabular));
		for i::Int = 1:16
			@printf("\t%.3f", tabular[i,1]);
			@printf("\t%.3f", tabular[i,2]);
			@printf("\t\$\\Colored{%d}{%d}\$" , floor(100*(1-tabular[i,3])), 100*(rem(100*(1-tabular[i,3]),1)));
			println();
		end
	end;
	println();
	JLD2.close(file);
end

==> Evolutionary Foundation for Heterogeneity in Risk Aversion - Supplementary material/RunSimulation.jl <==
import JLD2;
import BlackBoxOptim;
import Roots;
import StatsBase;
import Distributions;

function RunSimulation_Scenario1(;
		numOfGenerations::Int,
		outputFileName::String)::Nothing

	file = JLD2.jldopen(outputFileName, "w")

	write(file, "data",
		[OneGeneration_GivenPQR(rand(),rand(),rand())
			for i in 1:numOfGenerations]);
	JLD2.close(file);
end

function RunSimulation_Scenario2(;
		numOfGenerations::Int,
		outputFileName::String)::Nothing
	
	function GetPQR(
			p::Float64, #p
			q::Float64, #HM/mu = HM
			r::Float64  #mu/AM = 1/AM
			)::Tuple{
				Float64, #p
				Float64, #low/mu = low
				Float64  #mu/high = 1/high
				}

		tmp::Float64 = sqrt(
					(1-q*r)^2+4*p*(1-p)*q*r*(1-q*r)
				);
		return (p,
				q/2 + (
						1 - p*q*r - tmp
					)/ (
						2*(1-p)*r
					),
				2*p*r	/	(1-(1-2*p)*q*r+tmp)
				);
	end

	file = JLD2.jldopen(outputFileName, "w")
	write(file, "data",
		[OneGeneration_GivenPQR(GetPQR(rand(),rand(),rand())...)
			for i in 1:numOfGenerations]);
	JLD2.close(file);
end

function OneGeneration_GivenPQR(
			p::Float64, #p
			q::Float64, #low/mu = low
			r::Float64  #mu/high = 1/high
			)::Matrix{Float64}

	function GrowthRate(alpha::Float64)::Float64
		return (
				(1 - (1-q)*alpha)^(1-p) *	# 1 - (1-q)*alpha = (1-alpha)*1 + alpha*q
				(1+(1-r)/r *alpha)^p		# 1+(1-r)/r *alpha = (1-alpha)*1 + alpha*1/r
			);
	end

# alpha^star
	res::BlackBoxOptim.OptimizationResults=
		BlackBoxOptim.bboptimize(
			ALPHA -> -GrowthRate(ALPHA[1]),
			SearchRange = (0.0, 1.0),
			NumDimensions=1,
			TraceMode = :silent);
	alphaStar::Float64 = BlackBoxOptim.best_candidate(res)[1];
	OptimalGrowthRate::Float64 = - BlackBoxOptim.best_fitness(res);

# 1 - Homogeneous populations
	alpha_1::Vector{Float64} = [
		1									# Always risky
		0									# Always safe
		( (1-p)*q + p/r     > 1 ? 1 : 0)	# Risk neutral
		( q^(1-p) * (1/r)^p > 1 ? 1 : 0)	# CRRA(1)
		( (1-p)/q + p*r     < 1 ? 1 : 0)	# CRRA(2)
	];

# 2a - Heterogeneous CRRA populations
	alpha_2a::Vector{Float64} = [];
	if ((1-p)/q + p*r <=1)
		alpha_2a = ones(5);
	elseif ((1-p)*q + p/r <=1)
		alpha_2a = zeros(5);
	else
		#beta s.t. p + (1-p)*(r*q)^(1-2beta) = r^(1-2beta)
		f_2a(beta) = p + (1-p)*(r*q)^(1-2*beta)	-	r^(1-2*beta);
		tmp = Roots.find_zeros(f_2a, 0, 1);
		ValBeta1::Float64 = (1-p)*log(q)-p*log(r);
		b_c_2a::Float64 = NaN;
		if(abs(ValBeta1) < 1e-6)
			b_c_2a = .5
		else
			@assert(size(tmp[tmp .!= .5],1) == 1,
				((p,q,r), ValBeta1,tmp));
			b_c_2a = tmp[tmp .!= .5][1];
		end
		
		function BetaCDF_2a(ab::Tuple{Float64,Float64})::Float64
			return Distributions.cdf(
					Distributions.Beta(ab[1], ab[2]),
					b_c_2a);
		end		
		alpha_2a = BetaCDF_2a.([
						(1.0	,1.0)	#Uniform
						(2.0	,2.0)	#Unimodal
						(.5		,.5)	#Bimodal
						(2.0	,4.0)	#Pos. skewed
						(4.0	,2.0)	#Neg. skewed
		]);
	end;

# 2b - Heterogeneous mixed-average populations
	alpha_2b::Vector{Float64} = [];
	if ((1-p)/q + p*r <=1)
		alpha_2b = ones(5);
	elseif ((1-p)*q + p/r <=1)
		alpha_2b = zeros(5);
	else
		#beta s.t. p + (1-p)*(r*q)^(1-2beta) = r^(1-2beta)
		f_2b(beta) =
					( beta / ((1-p)/q+p*r)
						+ (1-beta)*((1-p)*q+p/r)
					) -1;
		tmp = Roots.find_zeros(f_2b, 0, 1);
		@assert(size(tmp,1) == 1, ((p,q,r), tmp));
		b_c_2b::Float64 = tmp[1];
		#@assert(isapprox(b_c_2b,
		#			1 + r/((1-p)*(1-q*r)) * (1-(1-q)/(p*(1-q*r)))),
		#			((p,q,r),
		#			b_c_2b,
		#			1 + r/((1-p)*(1-q*r)) * (1-(1-q)/(p*(1-q*r)))));
		function BetaCDF_2b(ab::Tuple{Float64,Float64})::Float64
			return Distributions.cdf(
					Distributions.Beta(ab[1], ab[2]),
					b_c_2b);
		end		
		alpha_2b = BetaCDF_2b.([
						(1.0	,1.0)	#Uniform
						(2.0	,2.0)	#Unimodal
						(.5		,.5)	#Bimodal
						(2.0	,4.0)	#Pos. skewed
						(4.0	,2.0)	#Neg. skewed
		]);
	end;

	return([
		[	15	9
			p 	NaN
			q 	r
			alphaStar OptimalGrowthRate
		]
	alpha_1		GrowthRate.(alpha_1)
	alpha_2a 	GrowthRate.(alpha_2a)
	alpha_2b 	GrowthRate.(alpha_2b)
	]);
end
